TRIP: Terrain Traversability Mapping With Risk-Aware Prediction for Enhanced Online Quadrupedal Robot Navigation

Accurate traversability estimation using an online dense terrain map is crucial for safe navigation in challenging environments like construction and disaster areas. However, traversability estimation for legged robots on rough terrains faces substantial challenges owing to limited terrain information caused by restricted field-of-view, and data occlusion and sparsity. To robustly map traversable regions, we introduce terrain traversability mapping with risk-aware prediction (TRIP). TRIP reconstructs the terrain maps while predicting multi-modal traversability risks, enhancing online autonomous navigation with the following contributions. Firstly, estimating steppability in a spherical projection space allows for addressing data sparsity while accomodating scalable terrain properties. Moreover, the proposed traversability-aware Bayesian generalized kernel (T-BGK)-based inference method enhances terrain completion accuracy and efficiency. Lastly, leveraging the steppability-based Mahalanobis distance contributes to robustness against outliers and dynamic elements, ultimately yielding a static terrain traversability map. As verified in both public and our in-house datasets, our TRIP shows significant performance increases in terms of terrain reconstruction and navigation map. A demo video that demonstrates its feasibility as an integral component within an onboard online autonomous navigation system for quadruped robots is available at https://youtu.be/d7HlqAP4l0c.

==> reduce_pdf.sh <==
#!/bin/bash

# Check if at least three arguments are provided
if [ $# -lt 3 ]; then
    echo "Usage: $0 <input_file> <output_file> <all_image_resolution>"
    exit 1
fi

input_file="$1"
output_file="$2"
all_image_resolution="$3"

gs -q -dNOPAUSE -dBATCH -dSAFER -dSimulateOverprint=true -sDEVICE=pdfwrite -dPDFSETTINGS=/ebook -dEmbedAllFonts=true -dSubsetFonts=true -dAutoRotatePages=/None -dColorImageDownsampleType=/Bicubic -dColorImageResolution="$all_image_resolution" -dGrayImageDownsampleType=/Bicubic -dGrayImageResolution="$all_image_resolution" -dMonoImageDownsampleType=/Bicubic -dMonoImageResolution="$all_image_resolution" -sOutputFile="$output_file" "$input_file"


